MV2: Multi-View Multi-Vehicle Driving Dataset for Novel View Synthesis

Differentiable rendering has advanced novel view synthesis (NVS), yet applying it to real-world driving remains difficult due to sparse capture viewpoints, dynamic objects, and limited multi-trajectory data. We introduce the Multi-View Multi-Vehicle (MV2) dataset and benchmark for evaluating NVS models under large viewpoint changes in dynamic urban scenes. MV2 features synchronized captures from a car, scooter, and drone, each following distinct yet synchronized trajectories. Training NVS methods on one vehicle's camera stream and testing on another enables evaluation under substantially larger viewpoint variations than existing single-trajectory datasets. All sequences are registered via Structure-from-Motion and camera poses verified using manual pixel-level correspondence annotations, yielding 50 high-quality scenes with 12000 images. Benchmarking recent NVS and camera pose estimation methods shows that NVS performance degrades with increasing viewpoint disparity, and that feed-forward pose estimators notably lag behind optimization-based approaches, highlighting MV2 as a rigorous testbed for NVS in driving. The dataset, benchmark protocol, and project resources are available at https://mv2-dataset.github.io/.

==> compress.py <==
from pathlib import Path
from PIL import Image
import os

ROOT = Path(".")

# Aggressive enough for arXiv figures.
MAX_DIM = 1000
JPEG_QUALITY = 25

IMAGE_EXTS = {".jpg", ".jpeg", ".png"}


def compress_image_inplace(path):
    old_size = path.stat().st_size

    try:
        with Image.open(path) as im:
            im.load()

        # Resize while preserving aspect ratio.
        w, h = im.size

        if max(w, h) > MAX_DIM:
            scale = MAX_DIM / max(w, h)
            new_size = (
                max(1, int(w * scale)),
                max(1, int(h * scale)),
            )

            im = im.resize(new_size, Image.Resampling.LANCZOS)

        ext = path.suffix.lower()

        # Temporary file so we don't corrupt the original if saving fails.
        tmp = path.with_name(path.stem + ".__tmp__" + path.suffix)

        if ext in {".jpg", ".jpeg"}:
            if im.mode not in ("RGB", "L"):
                im = im.convert("RGB")

            im.save(
                tmp,
                format="JPEG",
                quality=JPEG_QUALITY,
                optimize=True,
                progressive=True,
                subsampling=2,
            )

        elif ext == ".png":
            # Convert RGB/RGBA PNGs to palette-based PNG.
            # Usually drastically reduces qualitative figure sizes.
            if im.mode == "RGBA":
                # Keep transparency if present.
                im = im.quantize(
                    colors=256,
                    method=Image.Quantize.FASTOCTREE
                )

            elif im.mode == "RGB":
                im = im.quantize(
                    colors=256,
                    method=Image.Quantize.MEDIANCUT
                )

            im.save(
                tmp,
                format="PNG",
                optimize=True,
                compress_level=9,
            )

        # Only replace if compressed version is actually smaller.
        new_size = tmp.stat().st_size

        if new_size < old_size:
            os.replace(tmp, path)

            print(
                f"{path}: "
                f"{old_size / 1024:.1f} KB -> "
                f"{new_size / 1024:.1f} KB "
                f"({100 * new_size / old_size:.1f}%)"
            )

        else:
            tmp.unlink()
            print(f"{path}: kept original")

    except Exception as e:
        print(f"ERROR {path}: {e}")

        tmp = path.with_name(path.stem + ".__tmp__" + path.suffix)
        if tmp.exists():
            tmp.unlink()


def folder_size_mb(root):
    total = sum(
        p.stat().st_size
        for p in root.rglob("*")
        if p.is_file()
    )
    return total / (1024 * 1024)


print(f"Before: {folder_size_mb(ROOT):.2f} MB")

images = [
    p for p in ROOT.rglob("*")
    if p.is_file() and p.suffix.lower() in IMAGE_EXTS
]

print(f"Found {len(images)} images\n")

for path in images:
    compress_image_inplace(path)

print()
print(f"After: {folder_size_mb(ROOT):.2f} MB")
